Singularities of massless scattering and cluster algebras

Partial flag varieties arise in the context of massless scattering kinematics. They can be associated to both spinor-helicity variables and momentum twistor variables in two separate yet natural ways. Here we report on evidence at five and six points that the cluster algebras associated to these partial flag varieties contain information relevant to non-dual conformal massless scattering amplitudes and related observables. At five points both spinor-helicity and momentum twistor cluster structures capture similar information about symbol alphabets. At six points we demonstrate that the momentum twistor structure captures a larger subset of the alphabet compared to the spinor-helicity one. We also observe that the associated cluster structures correctly predict the appearance of certain triples of symbol letters related to cluster mutation relations.

==> anc/README.md <==
# Ancillary files for "Singularities of massless scattering and cluster algebras"
# by
# L Bossinger <lara@im.unam.mx>,
# JM Drummond <j.m.drummond@soton.ac.uk>,
# R Glew      <r.glew@soton.ac.uk>,
# OC Gürdoğan <o.c.gurdogan@soton.ac.uk>,
# R Wright    <Rowan.Wright@soton.ac.uk>.



# letter-identifications-SH

This file contains a Mathematica-readable list of two-loop six-point
letters together with the permutations that make them identifiable
using the *Spinor-Helicity embedding* in terms of F(2,4;6) A
coordinates, along with that identification. The A-coordinates are
represented by g[i], which are listed in the file
usedFlag246Acoordinates-g.

NB the listed permutation act on the six momentum labels.

# letter-identifications-MT

This file contains a Mathematica-readable list of two-loop six-point
letters together with the permutations that make them identifiable
using the *Momentum-twistor embedding* in terms of F(2,4;6) A
coordinates, along with that identification. The A-coordinates are
represented by g[i], which are listed in the file
usedFlag246Acoordinates-g.

NB the listed permutation act on the six momentum label.

# usedFlag246Acoordinates-g

The list of 77 of F(2,4;6) A coordinates denoted as g[i] i = 1,...,77
that are needed for the identification of the two-loop six-point
alphabet.


==> anc/usedFlag246Acoordinates-g <==
{
(*g1*) pl[1,2,3,4],
(*g2*) pl[1,2,3,5],
(*g3*) pl[1,2,3,6],
(*g4*) pl[1,2,4,5],
(*g5*) pl[1,2,4,6],
(*g6*) pl[1,2,5,6],
(*g7*) pl[1,3,4,5],
(*g8*) pl[1,3,4,6],
(*g9*) pl[1,3,5,6],
(*g10*) pl[1,3,7,8],
(*g11*) pl[1,2,4,5]*pl[1,3,7,8] - pl[1,2,7,8]*pl[1,3,4,5]
(*g12*) pl[1,2,4,6]*pl[1,3,7,8] - pl[1,2,7,8]*pl[1,3,4,6]
(*g13*) pl[1,2,5,6]*pl[1,3,7,8] - pl[1,2,7,8]*pl[1,3,5,6]
(*g14*) pl[1,4,5,6],
(*g15*) pl[1,4,7,8],
(*g16*) pl[1,2,5,6]*pl[1,4,7,8] - pl[1,2,7,8]*pl[1,4,5,6]
(*g17*) pl[1,3,5,6]*pl[1,4,7,8] - pl[1,3,7,8]*pl[1,4,5,6]
(*g18*) pl[1,5,7,8],
(*g19*) pl[2,3,4,5],
(*g20*) pl[2,3,4,6],
(*g21*) pl[2,3,5,6],
(*g22*) pl[2,3,7,8],
(*g23*) pl[1,2,4,5]*pl[2,3,7,8] - pl[1,2,7,8]*pl[2,3,4,5]
(*g24*) pl[1,2,4,6]*pl[2,3,7,8] - pl[1,2,7,8]*pl[2,3,4,6]
(*g25*) pl[1,2,5,6]*pl[2,3,7,8] - pl[1,2,7,8]*pl[2,3,5,6]
(*g26*) pl[2,4,5,6],
(*g27*) pl[2,4,7,8],
(*g28*) pl[2,3,5,6]*pl[2,4,7,8] - pl[2,3,7,8]*pl[2,4,5,6]
(*g29*) pl[1,2,5,6]*pl[2,4,7,8] - pl[1,2,7,8]*pl[2,4,5,6]
(*g30*) pl[2,5,7,8],
(*g31*) pl[2,6,7,8],
(*g32*) pl[1,3,4,5]*pl[2,3,7,8] - pl[1,3,7,8]*pl[2,3,4,5]
(*g33*) pl[1,3,4,6]*pl[2,3,7,8] - pl[1,3,7,8]*pl[2,3,4,6]
(*g34*) pl[1,3,5,6]*pl[2,3,7,8] - pl[1,3,7,8]*pl[2,3,5,6]
(*g35*) pl[3,4,5,6],
(*g36*) pl[3,4,7,8],
(*g37*) pl[1,3,5,6]*pl[3,4,7,8] - pl[1,3,7,8]*pl[3,4,5,6]
(*g38*) pl[2,3,5,6]*pl[3,4,7,8] - pl[2,3,7,8]*pl[3,4,5,6]
(*g39*) pl[3,5,7,8],
(*g40*) pl[3,6,7,8],
(*g41*) pl[1,4,5,6]*pl[2,4,7,8] - pl[1,4,7,8]*pl[2,4,5,6]
(*g42*) pl[1,3,4,5]*pl[2,4,7,8] - pl[1,4,7,8]*pl[2,3,4,5]
(*g43*) pl[1,3,4,6]*pl[2,4,7,8] - pl[1,4,7,8]*pl[2,3,4,6]
(*g44*) pl[1,4,5,6]*pl[3,4,7,8] - pl[1,4,7,8]*pl[3,4,5,6]
(*g45*) pl[2,4,5,6]*pl[3,4,7,8] - pl[2,4,7,8]*pl[3,4,5,6]
(*g46*) pl[4,5,7,8],
(*g47*) pl[4,6,7,8],
(*g48*) pl[1,3,4,5]*pl[2,5,7,8] - pl[1,5,7,8]*pl[2,3,4,5]
(*g49*) pl[1,3,5,6]*pl[2,5,7,8] - pl[1,5,7,8]*pl[2,3,5,6]
(*g50*) pl[1,4,5,6]*pl[2,5,7,8] - pl[1,5,7,8]*pl[2,4,5,6]
(*g51*) pl[1,4,5,6]*pl[3,5,7,8] - pl[1,5,7,8]*pl[3,4,5,6]
(*g52*) pl[2,4,5,6]*pl[3,5,7,8] - pl[2,5,7,8]*pl[3,4,5,6]
(*g53*) pl[5,6,7,8],
(*g54*) pl[1,3,5,6]*pl[2,4,7,8]-pl[1,3,4,6]*pl[2,5,7,8]+pl[1,3,4,5]*pl[2,6,7,8]-pl[1,2,5,6]*pl[3,4,7,8]+pl[1,2,4,6]*pl[3,5,7,8]-pl[1,2,4,5]*pl[3,6,7,8]-2*pl[1,2,3,6]*pl[4,5,7,8]+2*pl[1,2,3,5]*pl[4,6,7,8]-2*pl[1,2,3,4]*pl[5,6,7,8],
(*g55*) pl[1,2,3,5]*pl[4,6,7,8]-pl[1,2,3,4]*pl[5,6,7,8],
(*g56*) pl[1,2,4,5]*pl[3,6,7,8]-pl[1,2,3,5]*pl[4,6,7,8]+pl[1,2,3,4]*pl[5,6,7,8],
(*g57*) pl[1,2,3,6]*pl[4,5,7,8]-pl[1,2,3,5]*pl[4,6,7,8]+pl[1,2,3,4]*pl[5,6,7,8],
(*g58*) pl[1,3,4,6]*pl[2,5,7,8]-pl[1,3,4,5]*pl[2,6,7,8]-pl[1,2,4,6]*pl[3,5,7,8]+pl[1,2,4,5]*pl[3,6,7,8]+pl[1,2,3,6]*pl[4,5,7,8]-pl[1,2,3,5]*pl[4,6,7,8]+2*pl[1,2,3,4]*pl[5,6,7,8],
(*g59*) pl[1,2,3,5]*pl[1,2,4,6]*pl[3,5,7,8]-pl[1,2,3,4]*pl[1,2,5,6]*pl[3,5,7,8]-pl[1,2,3,5]*pl[1,2,4,5]*pl[3,6,7,8]-pl[1,2,3,5]*pl[1,2,3,6]*pl[4,5,7,8]+pl[1,2,3,5]^2*pl[4,6,7,8]-pl[1,2,3,4]*pl[1,2,3,5]*pl[5,6,7,8],
(*g60*) pl[1,2,3,6]*pl[1,2,4,6]*pl[3,5,7,8]-pl[1,2,3,5]*pl[1,2,4,6]*pl[3,6,7,8]-pl[1,2,3,6]^2*pl[4,5,7,8]+pl[1,2,3,5]*pl[1,2,3,6]*pl[4,6,7,8]-pl[1,2,3,4]*pl[1,2,3,6]*pl[5,6,7,8],
(*g61*) pl[1,2,4,5]*pl[1,2,4,6]*pl[3,5,7,8]-pl[1,2,4,5]^2*pl[3,6,7,8]-pl[1,2,3,5]*pl[1,2,4,6]*pl[4,5,7,8]+pl[1,2,3,5]*pl[1,2,4,5]*pl[4,6,7,8]-pl[1,2,3,4]*pl[1,2,4,5]*pl[5,6,7,8],
(*g62*) pl[1,2,3,6]*pl[1,4,7,8]*pl[3,5,7,8]-pl[1,2,3,5]*pl[1,4,7,8]*pl[3,6,7,8]-pl[1,2,3,6]*pl[1,3,7,8]*pl[4,5,7,8]+pl[1,2,3,5]*pl[1,3,7,8]*pl[4,6,7,8]-pl[1,2,3,4]*pl[1,3,7,8]*pl[5,6,7,8],
(*g63*) pl[1,2,4,6]*pl[1,3,5,6]*pl[4,5,7,8]-pl[1,2,3,6]*pl[1,4,5,6]*pl[4,5,7,8]-pl[1,2,4,5]*pl[1,3,5,6]*pl[4,6,7,8]+pl[1,2,3,5]*pl[1,4,5,6]*pl[4,6,7,8]-pl[1,2,3,4]*pl[1,4,5,6]*pl[5,6,7,8],
(*g64*) pl[1,2,4,6]*pl[1,4,7,8]*pl[3,5,7,8]-pl[1,2,4,5]*pl[1,4,7,8]*pl[3,6,7,8]-pl[1,2,4,6]*pl[1,3,7,8]*pl[4,5,7,8]+pl[1,2,4,5]*pl[1,3,7,8]*pl[4,6,7,8]-pl[1,2,3,4]*pl[1,4,7,8]*pl[5,6,7,8],
(*g65*) pl[1,2,4,6]*pl[2,3,5,6]*pl[3,5,7,8]-pl[1,2,3,6]*pl[2,4,5,6]*pl[3,5,7,8]-pl[1,2,4,5]*pl[2,3,5,6]*pl[3,6,7,8]+pl[1,2,3,5]*pl[2,4,5,6]*pl[3,6,7,8]-pl[1,2,3,4]*pl[2,3,5,6]*pl[5,6,7,8],
(*g66*) pl[1,2,3,6]*pl[2,4,7,8]*pl[3,5,7,8]-pl[1,2,3,5]*pl[2,4,7,8]*pl[3,6,7,8]-pl[1,2,3,6]*pl[2,3,7,8]*pl[4,5,7,8]+pl[1,2,3,5]*pl[2,3,7,8]*pl[4,6,7,8]-pl[1,2,3,4]*pl[2,3,7,8]*pl[5,6,7,8],
(*g67*) pl[1,2,4,6]*pl[2,3,5,6]*pl[4,5,7,8]-pl[1,2,3,6]*pl[2,4,5,6]*pl[4,5,7,8]-pl[1,2,4,5]*pl[2,3,5,6]*pl[4,6,7,8]+pl[1,2,3,5]*pl[2,4,5,6]*pl[4,6,7,8]-pl[1,2,3,4]*pl[2,4,5,6]*pl[5,6,7,8],
(*g68*) pl[1,2,4,6]*pl[3,5,7,8]*pl[3,6,7,8]-pl[1,2,4,5]*pl[3,6,7,8]^2-pl[1,2,3,6]*pl[3,5,7,8]*pl[4,6,7,8]+pl[1,2,3,5]*pl[3,6,7,8]*pl[4,6,7,8]-pl[1,2,3,4]*pl[3,6,7,8]*pl[5,6,7,8],
(*g69*) pl[1,2,4,6]*pl[3,5,7,8]*pl[4,5,7,8]-pl[1,2,3,6]*pl[4,5,7,8]^2-pl[1,2,4,5]*pl[3,5,7,8]*pl[4,6,7,8]+pl[1,2,3,5]*pl[4,5,7,8]*pl[4,6,7,8]-pl[1,2,3,4]*pl[4,5,7,8]*pl[5,6,7,8],
(*g70*) pl[1,2,4,6]*pl[3,5,7,8]*pl[4,6,7,8]-pl[1,2,4,5]*pl[3,6,7,8]*pl[4,6,7,8]-pl[1,2,3,6]*pl[4,5,7,8]*pl[4,6,7,8]+pl[1,2,3,5]*pl[4,6,7,8]^2-pl[1,2,4,6]*pl[3,4,7,8]*pl[5,6,7,8]-pl[1,2,3,4]*pl[4,6,7,8]*pl[5,6,7,8],
(*g71*) pl[1,3,4,6]*pl[2,6,7,8] - pl[1,6,7,8]*pl[2,3,4,6]
(*g72*) pl[1,3,5,6]*pl[2,6,7,8] - pl[1,6,7,8]*pl[2,3,5,6]
(*g73*) pl[1,4,5,6]*pl[2,6,7,8] - pl[1,6,7,8]*pl[2,4,5,6]
(*g74*) pl[1,4,5,6]*pl[3,6,7,8] - pl[1,6,7,8]*pl[3,4,5,6]
(*g75*) pl[2,4,5,6]*pl[3,6,7,8] - pl[2,6,7,8]*pl[3,4,5,6]
(*g76*) pl[1,6,7,8],
(*g77*) pl[1,2,7,8]
}
